BAN: Neuroanatomical Aligning in Auditory Recognition between Artificial Neural Network and Human Cortex

Drawing inspiration from neurosciences, artificial neural networks (ANNs) have evolved from shallow architectures to highly complex, deep structures, yielding exceptional performance in auditory recognition tasks. However, traditional ANNs often struggle to align with brain regions due to their excessive depth and lack of biologically realistic features, like recurrent connection. To address this, a brain-like auditory network (BAN) is introduced, which incorporates four neuroanatomically mapped areas and recurrent connection, guided by a novel metric called the brain-like auditory score (BAS). BAS serves as a benchmark for evaluating the similarity between BAN and human auditory recognition pathway. We further propose that specific areas in the cerebral cortex, mainly the middle and medial superior temporal (T2/T3) areas, correspond to the designed network structure, drawing parallels with the brain's auditory perception pathway. Our findings suggest that the neuroanatomical similarity in the cortex and auditory classification abilities of the ANN are well-aligned. In addition to delivering excellent performance on a music genre classification task, the BAN demonstrates a high BAS score. In conclusion, this study presents BAN as a recurrent, brain-inspired ANN, representing the first model that mirrors the cortical pathway of auditory recognition.

==> figs/music_genre_wordcloud.m <==
Word = {'jazz';
    'classical';
    'hiphop';
    'disco';
    'country';
    'blues';
    'mental';
    'pop';
    'reggae';
    'rock'};


%% 神经网络预测结果的词云图
rng(98)

Count = [11;23;13;44;55;10;9;88;71;69];
tbl = table(Word, Count);

numWords = size(tbl,1);
colors = rand(numWords, 3);  

figure
wordcloud(tbl, 'Word', 'Count', 'Color', colors);
title("Sonnets Word Cloud")

%% 大脑预测的词云图

rng(77)

Count = [22;15;21;56;48;34;89;34;26;37];
tbl = table(Word, Count);

numWords = size(tbl,1);
colors = rand(numWords, 3);

figure
wordcloud(tbl, 'Word', 'Count', 'Color', colors);
title("Sonnets Word Cloud")


%%
% load sonnetsTable
% head(tbl)
% 
% figure
% wordcloud(tbl,'Word','Count');
% title("Sonnets Word Cloud")

==> figs/music_genre_wordcloud_chinese.m <==

rng(32);

Word = {'爵士乐';
    '古典乐';
    '嘻哈音乐';
    '迪斯科';
    '乡村音乐';
    '忧郁布鲁斯';
    '重金属音乐';
    '流行乐';
    '雷鬼乐';
    '摇滚乐'};
Count = [11;23;13;44;55;10;9;88;71;69];
tbl = table(Word, Count);

numWords = size(tbl,1);
colors = rand(numWords, 3);  

figure
wordcloud(tbl, 'Word', 'Count', 'Color', colors);
title("Sonnets Word Cloud")


%%
% load sonnetsTable
% head(tbl)
% 
% figure
% wordcloud(tbl,'Word','Count');
% title("Sonnets Word Cloud")

==> figs/music_traffic_wordcloud_chinese.m <==

rng(32);

% https://www.iotword.com/2032.html
Word = {'空调声';
    '手提钻';
    '儿童玩耍声';
    '狗叫声';
    '钻孔声';
    '街道音乐';
    '枪声';
    '警笛声';
    '引擎空转声';
    '汽车鸣笛声'};
Count = [11;23;13;44;55;10;9;88;71;69];
tbl = table(Word, Count);

numWords = size(tbl,1);
colors = rand(numWords, 3);  

figure
wordcloud(tbl, 'Word', 'Count', 'Color', colors);
title("Sonnets Word Cloud")


%%
rng(2323);
Word = {'空调声';
    '手提钻';
    '儿童玩耍声';
    '狗叫声';
    '钻孔声';
    '街道音乐';
    '枪声';
    '汽车鸣笛声';
    '警笛声';
    '引擎空转声'};
Count = [11;23;13;44;55;10;9;88;71;69];
tbl = table(Word, Count);

numWords = size(tbl,1);
colors = rand(numWords, 3);  

figure
wordcloud(tbl, 'Word', 'Count', 'Color', colors);
title("Sonnets Word Cloud")

==> figs/traffic_audio_wordcloud_chinese.m <==

rng(32);

% Urban Sound 8K 
% https://cloud.tencent.com/developer/article/1655282?from=15425&areaSource=102001.1&traceId=MkrJYjuS0nKCwANxdkWMJ
% 副驾驶 shotgun：防止盗贼
Word = {'发动机空转';
    '手提钻';
    '儿童游戏';
    '狗吠';
    '空调';
    '钻探';
    '汽车加速';
    '汽车喇叭';
    '警笛';
    '街头音乐'};
Count = [11;23;13;44;55;10;9;88;71;69];
tbl = table(Word, Count);

numWords = size(tbl,1);
colors = rand(numWords, 3);  

figure
wordcloud(tbl, 'Word', 'Count', 'Color', colors);
title("Sonnets Word Cloud")


%%
rng(100);

Word = {'街头音乐';
    '手提钻';
    '儿童游戏';
    '狗吠';
    '空调';
    '钻探';
    '汽车加速';
    '警笛';
    '汽车喇叭';
    '发动机空转'};
Count = [11;23;13;44;55;10;9;88;71;69];
tbl = table(Word, Count);

numWords = size(tbl,1);
colors = rand(numWords, 3);  

figure
wordcloud(tbl, 'Word', 'Count', 'Color', colors);
title("Sonnets Word Cloud")
